Chemistry of the Sagittarius Dwarf Galaxy: a Top-Light IMF, Outflows and the R-Process

From chemical abundance analysis of stars in the Sagittarius dwarf spheroidal galaxy (Sgr), we conclude that the alpha-element deficiencies cannot be due to the Type Ia supernova (SNIa) time-delay scenario of Tinsley (1979). Instead, the evidence points to low [alpha/Fe] ratios resulting from an initial mass function (IMF) deficient in the highest mass stars. The critical evidence is the 0.4 dex deficiency of [O/Fe], [Mg/Fe] and other hydrostatic elements, contrasting with the normal trend of r-process [Eu/Fe]r with [Fe/H]. Supporting evidence comes from the hydrostatic element (O, Mg, Na, Al, Cu) [X/Fe] ratios, which are inconsistent with iron added to the Milky Way (MW) disk trends. Also, the ratio of hydrostatic to explosive (Si, Ca, Ti) element abundances suggests a relatively top-light IMF. Abundance similarities with the LMC, Fornax and IC 1613, suggest that their alpha-element deficiencies also resulted from IMFs lacking the most massive SNII. For such a top-light IMF, the normal trend of r-process [Eu/Fe]r with [Fe/H], as seen in Sgr, indicates that massive Type II supernovae (>30Msun) cannot be major sources of r-process elements. High [La/Y] ratios, consistent with leaky-box chemical evolution, are confirmed but ~0.3 dex larger than theoretical AGB predictions. This may be due to the 13C pocket mass, or a difference between MW and Sgr AGB stars. Sgr has the lowest [Rb/Zr] ratios known, consistent with low-mass (~2Msun) AGB stars near [Fe/H]=-0.6, likely resulting from leaky-box chemical evolution. The [Cu/O] trend in Sgr and the MW suggest that Cu yields increase with both metallicity and stellar mass, as expected from Cu production by the weak s-process in massive stars. Finally, we present an updated hfs line list, an abundance analysis of Arcturus, and further develop our error analysis formalism.

==> anc/table2_full.txt <==
# Line list employed by McWilliam, Wallerstein & Mottini 2013, Table 2.
col  1 --  5   A5    Line identification
col  6 -- 14   F9.2  Wavelength in Angstroms
col 15 -- 20   F6.2  Lower level excitation potential in eV
col 21 -- 26   I6    Star 242 line Equivalent Width in mA
col 27         A1    Uncertainty flag (:)
col 28 -- 34   F7.2  Star 242 differential abundance wrt Arcturus (E(X)*-E(X)arcturus) in dex
col 35         A1    Uncertainty flag (:)
col 36 -- 47   I12   Star 247 line Equivalent Width in mA
col 48         A1    Uncertainty flag (:)
col 49 -- 56   F8.2  Star 247 differential abundance wrt Arcturus (E(X)*-E(X)arcturus) in dex
col 57         A1    Uncertainty flag (:)
col 58 -- 72   I15   Star 266 line Equivalent Width in mA
col 73         A1    Uncertainty flag (:)
col 74 -- 80   F7.2  Star 266 differential abundance wrt Arcturus (E(X)*-E(X)arcturus) in dex
col 81         A1    Uncertainty flag (:)
col 82 -- 87   A6    Abundance measurement method employed for spectrum synthesis profile calculations
 
#Note: multiple entries appear when a line occurs in adjacent orders


#                  Star 242            Star 247               Star 266
#                       EW   E(X)-E(X)aboo    EW    E(X)-E(X)aboo     EW    E(X)-E(X)aboo

[O I]  6300.30  0.00    60   -0.46           61    -0.23              63   -0.40 ss,ew

Na I   6154.23  2.10    68   -0.41           80    -0.22              75   -0.30
Na I   6160.75  2.10    80   -0.60           86    -0.37              98   -0.22

Mg I   5711.09  4.35   136   -0.51          137    -0.20             140   -0.37
Mg I   6318.77  5.11    46:  -0.45           52:   -0.23:            ...    ...
Mg I   6319.24  5.11    34   -0.42           40    -0.21              28:  -0.53:
Mg I   8717.82  5.93    56   -0.45           64    -0.14              52   -0.49
Mg I   8736.02  5.96    94   -0.44          119    +0.17             100   -0.32

Al I   6696.03  3.14    80   -0.47           87    -0.29              77   -0.49
Al I   6698.67  3.14    52   -0.42           68    -0.17              52   -0.41
Al I   7835.31  4.02    49   -0.40           57    -0.24              64   -0.17
Al I   7836.13  4.02    63   -0.45           63    -0.41              65   -0.41
Al I   8772.87  4.02    73   -0.57           91    -0.23              88   -0.34

Si I   5793.08  4.93    25   -0.63           44     0.00              48   -0.10
Si I   5948.55  5.08    61   -0.54           71    -0.08              71   -0.30
Si I   6142.48  5.62   ...    ...            30    +0.16              29   -0.03
Si I   6155.14  5.62    42   -0.58           69    +0.24              84   +0.29
Si I   6244.48  5.62    25   -0.46          ...     ...              ...    ...
Si I   6414.99  5.87    29   -0.19          ...     ...              ...    ...
Si I   6721.85  5.86   ...    ...            43    +0.26              28   -0.29
Si I   7405.77  5.61   ...    ...            68    +0.01              71   -0.18
Si I   7423.50  5.62   ...    ...            75    +0.10              74   -0.17
Si I   7680.27  5.86    39   -0.41          ...     ...               ...   ...
Si I   7932.35  5.96    48   -0.28           45    -0.09              48   -0.24
Si I   8728.01  6.18    ...   ...            30    -0.20              26   -0.52

Ca I   5867.56  2.93    71   -0.19           80    +0.02              82   +0.01
Ca I   6156.02  2.52    68   +0.05           56    -0.13              65   +0.02
Ca I   6166.44  2.52   134   -0.32          ...     ...              147   -0.01
Ca I   6455.60  2.52   127   -0.28          133    +0.03             126   -0.24
Ca I   6464.67  2.52    97   -0.03          107    +0.25             107   +0.17
Ca I   6499.65  2.52   157   -0.34          ...     ...              ...    ...

Ti I   5903.29  1.07   101   -0.51          112    -0.16             103   -0.43
Ti I   5918.55  1.07   145   -0.19          152    +0.26             138   -0.25
TI I   5937.84  1.07   114   -0.48          137    +0.20             132   -0.09
Ti I   5965.82  1.88   141   -0.55          144    -0.20             162   -0.06
Ti I   5978.58  1.87   133   -0.26          139    +0.13             135   -0.15
Ti I   6064.62  1.05   149   +0.01          146    +0.26             144   +0.00
Ti I   6303.77  1.44   110   -0.43          126    +0.04             116   -0.29
Ti I   6312.24  1.46   113   -0.33          116    -0.12             116   -0.24
Ti I   6554.24  1.44   144   -0.31          152    +0.11             156   -0.02

Ti II  6559.58  2.05    63   -0.20           61    -0.02              55   -0.52
Ti II  6606.98  2.06    22   -0.48           46    +0.21              45:  +0.01

V I    6274.65  0.27   177   -0.10          183    +0.24             189   +0.13 hfs,ew
V I    6285.15  0.28  170   -0.24          183    +0.24             189   +0.12 hfs,ew
V I    6531.40  1.22  123   -0.22          143    +0.21             133   -0.05 hfs,ew

Mn I   5537.7   2.19  165   -0.07          198    +0.62             183   +0.19 hfs,ew
Mn I   6013.5   3.07   160   -0.25          183    +0.42             190   +0.28 hfs,ew
Mn I   6016.7   3.08   164   -0.12          183    +0.48             181   +0.22 hfs,ew
Mn I   7302.8   4.43    39:  -0.08           64    +0.39              54   +0.15 hfs,ew

Fe I   5633.95  4.99    82   -0.07           83    +0.26              95   +0.27
Fe I   5731.76  4.26    94   +0.05          111    +0.78             ...    ...       
Fe I   5775.08  4.22   ...    ...            94    +0.35              93   +0.07      
Fe I   5976.78  3.94    94   -0.29           92    -0.02              98   -0.14
Fe I   6003.02  3.88   119   -0.12          ...     ...              ...    ...       
Fe I   6012.21  2.22    82   -0.30           94    +0.17             102   +0.11
Fe I   6024.06  4.55   135   +0.07          132    +0.41             143   +0.30
Fe I   6027.05  4.08   101   -0.07           97    +0.19             105   +0.08
Fe I   6054.07  4.37    26   -0.03           39    +0.39              37   +0.22
Fe I   6056.01  4.73    82   -0.20           86    +0.19              82   -0.16
Fe I   6056.01  4.73   ...    ...            86    +0.19             ...    ...       
Fe I   6078.49  4.80    88   -0.10           87    +0.20             115   +0.51
Fe I   6078.49  4.80    89   -0.08           97    +0.42             ...    ...       
Fe I   6079.01  4.65    69   +0.01           73    +0.35              73   +0.13
Fe I   6079.01  4.65    65   -0.07           76    +0.42             ...    ...       
Fe I   6093.64  4.61    47   -0.09          ...     ...              ...    ...       
Fe I   6094.37  4.65    40   +0.06           48    +0.39              34   -0.05
Fe I   6096.66  3.98    74   -0.02           75    +0.25              80   +0.14
Fe I   6098.24  4.56    58   +0.40          ...     ...               68   +0.63      
Fe I   6102.17  4.83   116   +0.33          105    +0.49             ...    ...       
Fe I   6105.13  4.55    23   -0.19           53    +0.63              40   +0.20
Fe I   6120.25  0.92   100   -0.03          116    +0.57             107   +0.14
Fe I   6127.91  4.14    91   +0.08           96    +0.52              98   +0.29
Fe I   6302.49  3.69   122   -0.17          121    +0.20             116   -0.20
Fe I   6302.49  3.69   ...    ...           132    +0.42             128   +0.04      
Fe I   6315.81  0.92    64   -0.61          ...     ...               73   -0.47      
Fe I   6315.81  0.92   ...    ...           ...     ...               68   -0.55      
Fe I   6336.83  3.69   142   -0.26          ...     ...              ...    ...       
Fe I   6353.84  0.92    66   -0.04           73    +0.21              82   +0.22
Fe I   6385.72  4.73    36   +0.23           35    +0.35              28   +0.06
Fe I   6518.37  2.83   140   +0.08          131    +0.31             139   +0.16
Fe I   6518.37  2.83   ...    ...           115    -0.03             ...    ...       
Fe I   6528.63  3.11    45   +0.00           46    +0.15              48   +0.07
Fe I   6581.22  1.48   134   +0.07          134    +0.44             ...    ...       
Fe I   6597.56  4.80    66   +0.06           72    +0.44              65   +0.08
Fe I   6603.20  3.64    27   -0.08           56    +0.64              42   +0.23
Fe I   6627.54  4.55    69   +0.31           68    +0.53              61   +0.19
Fe I   6713.74  4.80    27   -0.21           36    +0.14              34   -0.04
Fe I   6726.67  4.61    60   -0.20           58    -0.02              50   -0.36
Fe I   6733.15  4.64    46   -0.05           58    +0.39              56   +0.17
Fe I   6746.95  2.61    48   -0.01           68    +0.50              40   -0.13
Fe I   6810.26  4.61    82   +0.13           91    +0.61              89   +0.32
Fe I   6810.26  4.61   ...    ...            91    +0.61             ...    ...       
Fe I   6837.01  4.59    32   -0.10           45    +0.33              31   -0.11
Fe I   6842.69  4.64    64   +0.04           80    +0.62              71   +0.20
Fe I   6843.65  4.55    69   -0.33          ...     ...              ...    ...       
Fe I   6916.68  4.15   105   +0.19          ...     ...              ...    ...       
Fe I   7022.95  4.19    98   -0.06          100    +0.31              97   -0.02
Fe I   7090.39  4.23   113   +0.04          128    +0.71             122   +0.28
Fe I   7132.99  4.08    83   +0.09          ...     ...              107   +0.58      
Fe I   7151.46  2.48   103   -0.12          109    +0.29             109   +0.05
Fe I   7212.44  4.96    62   +0.30           69    +0.69              64   +0.36
Fe I   7212.44  4.96   ...    ...            77    +0.85             ...    ...       
Fe I   7219.68  4.08   102   +0.27          109    +0.75              94   +0.19
Fe I   7219.68  4.08    88   +0.02          103    +0.62             ...    ...       
Fe I   7306.56  4.18    86   +0.11           89    +0.46              90   +0.24
Fe I   7396.51  4.99   ...    ...            36    +0.64             ...    ...       
Fe I   7396.51  4.99   ...    ...            25    +0.37             ...    ...       
Fe I   7401.68  4.19    64   -0.18           73    +0.22              81   +0.16
Fe I   7418.67  4.14    84   -0.11           89    +0.26              92   +0.08
Fe I   7421.56  4.64    39   +0.02           39    +0.18              25   -0.27
Fe I   7430.54  2.59    78   -0.11           93    +0.38              88   +0.09
Fe I   7435.59  5.31    37   +0.05           43    +0.37              39   +0.11
Fe I   7440.91  4.91    99   +0.36           84    +0.40             ...    ...       
Fe I   7461.52  2.56   111   +0.02          117    +0.44             107   +0.00
Fe I   7471.74  2.73    32   +0.00           38    +0.22              37   +0.10
Fe I   7471.74  2.73    28   -0.08          ...     ...              ...    ...       
Fe I   7473.56  4.61    43   +0.00           61    +0.55              42   +0.00
Fe I   7491.65  4.30   100   -0.04          103    +0.36             110   +0.21
Fe I   7541.91  5.10    20   +0.05           23    +0.27              32   +0.37
Fe I   7547.90  5.10    36   +0.08           50    +0.57              30   -0.03
Fe I   7582.12  4.96   ...    ...            35    +0.43              35   +0.29      
Fe I   7582.12  4.96   ...    ...           ...     ...               25   +0.05      
Fe I   7723.21  2.28   145   +0.13          145    +0.52             131   -0.02
Fe I   7723.21  2.28   ...    ...           135    +0.33             ...    ...       
Fe I   7746.60  5.06    35   +0.08           49    +0.56              42   +0.24

Fe II  5264.81  3.23    47:  +0.01           44:   +0.31              ...    ...
Fe II  5425.26  3.20    34   -0.29           48    +0.47              ...    ...
Fe II  6247.56  3.89    29   -0.31           36    +0.30              42   +0.12
Fe II  6432.68  2.89    43:  -0.07           43    +0.32              58   +0.33
Fe II  7711.72  3.90    40   +0.20           39    +0.58              31   -0.02

Cu I   5782.11  1.64   155   -0.94          188    -0.21             174   -0.64 hfs,ew

Rb I   7800.26  0.00   ...   -0.24          ...    -0.12             ...   -0.17 hfs,ss
Rb I   7947.60  0.00    35   -0.22           55    -0.03              41   -0.14 hfs,ew

Y II   5119.11  0.99    60   -0.14           70:   +0.29              85   +0.39 hfs,ew
Y II   5289.82  1.03    35:  +0.06           37    +0.23              36   +0.08 hfs,ew
Y II   5544.11  1.74    30   -0.17           34    +0.07              51:  +0.26 ew
Y II   5728.89  1.84    18:  +0.01           16:   +0.07              33:  +0.39 hfs,ew
Y II   7450.28  1.75    29   +0.01           50    +0.58              42:  +0.27 ew

Zr I   6127.48  0.15   127   +0.20          151    +0.95             137   +0.45 hfs,ew
Zr I   6134.59  0.00   125   +0.24          148    +1.03             131   +0.43 hfs,ew
Zr I   6143.25  0.07   130   +0.26          163    +1.28             151   +0.77 hfs,ew
Zr I   8070.12  0.73   120:  +0.08          159:   +0.91             139   +0.40 hfs,ew
Zr I   8133.01  0.69   133   +0.36          158:   +0.94             140   +0.51 hfs,ew
Zr I   8389.49  0.60   129   +0.16          155    +0.78             130   +0.21 hfs,ew

La II  5808.31  0.00    68   +0.68           89    +1.17              71   +0.73 hfs,ew
La II  6262.29  0.40   156   +0.30          220    +0.70             202   +0.51 hfs,ew
La II  6390.48  0.32    95   +0.50          120    +1.16             105   +0.68 hfs,ew
La II  6774.27  0.13   130   +0.50          170    +0.88             139   +0.55 hfs,ew

Eu II 6645.10   1.38   ...   +0.09          ...    +0.33             ...   +0.14 hfs,ss



==> anc/table4_full.txt <==
#HFS list for all lines used in  McWilliam, Wallerstein & Mottini 2013, Table 4
col  1 --  8   A8     Hyperfine line identification
col  9 -- 18   F10.4  Wavelength in Angstroms
col 19 -- 31   F13.4  log10 (Fi.gfi), Fi is the isotopic fraction; gfi is the gf value of the hyperfine component in dex

 51V I    6274.607      -2.9322
 51V I    6274.629      -2.4549
 51V I    6274.641      -2.4761
 51V I    6274.655      -2.1338
 51V I    6274.657      -2.4549
 51V I    6274.678      -2.6012

 51V I    6285.098      -3.5680
 51V I    6285.117      -3.1401
 51V I    6285.122      -2.7027
 51V I    6285.134      -2.8901
 51V I    6285.137      -2.5424
 51V I    6285.148      -2.7142
 51V I    6285.149      -2.5502
 51V I    6285.152      -2.0773
 51V I    6285.157      -2.7142
 51V I    6285.162      -2.2925
 51V I    6285.168      -2.5758
 51V I    6285.172      -3.0152

 51V I    6531.382      -2.491
 51V I    6531.385      -2.236 
 51V I    6531.385      -2.236 
 51V I    6531.388      -4.144 
 51V I    6531.392      -2.037 
 51V I    6531.393      -2.037 
 51V I    6531.397      -2.901 
 51V I    6531.402      -1.973 
 51V I    6531.403      -1.973 
 51V I    6531.408      -2.184 
 51V I    6531.415      -2.004 
 51V I    6531.416      -2.004 
 51V I    6531.423      -1.778 
 51V I    6531.430      -2.185 
 51V I    6531.432      -2.185 
 51V I    6531.440      -1.486 


 55Mn I   5537.694      -2.9201
 55Mn I   5537.713      -2.8074
 55Mn I   5537.740      -3.3514
 55Mn I   5537.742      -2.9041
 55Mn I   5537.769      -2.8074
 55Mn I   5537.807      -2.4430


 55Mn I   6013.478      -0.7660
 55Mn I   6013.499      -0.9780
 55Mn I   6013.518      -1.2510
 55Mn I   6013.527      -1.4551
 55Mn I   6013.533      -1.6612
 55Mn I   6013.538      -1.3090
 55Mn I   6013.547      -1.3302
 55Mn I   6013.552      -1.4851
 55Mn I   6013.562      -1.8074
 55Mn I   6013.566      -1.8529
 55Mn I   6013.566      -2.4094
 55Mn I   6013.567      -2.0291


 55Mn I   6016.619      -1.5759
 55Mn I   6016.645      -1.4133
 55Mn I   6016.647      -0.7978
 55Mn I   6016.667      -1.4079
 55Mn I   6016.668      -1.0611
 55Mn I   6016.684      -1.3921
 55Mn I   6016.685      -1.5102
 55Mn I   6016.696      -1.8392
 55Mn I   6016.696      -1.5759
 55Mn I   6016.698      -1.7724
 55Mn I   6016.704      -2.5382
 55Mn I   6016.707      -1.4133
 55Mn I   6016.713      -1.4079
 55Mn I   6016.714      -1.7724
 55Mn I   6016.716      -1.5102


 55Mn I   7302.808      -1.5690
 55Mn I   7302.812      -1.4060
 55Mn I   7302.817      -1.4010
 55Mn I   7302.824      -1.5030
 55Mn I   7302.831      -1.7650
 55Mn I   7302.843      -2.5310
 55Mn I   7302.847      -1.8320
 55Mn I   7302.852      -1.3850
 55Mn I   7302.853      -1.7650
 55Mn I   7302.859      -1.0540
 55Mn I   7302.867      -1.5030
 55Mn I   7302.867      -0.7910
 55Mn I   7302.882      -1.4010
 55Mn I   7302.899      -1.4060
 55Mn I   7302.918      -1.5690


 65Cu I   5782.053      -3.4955                               
 63Cu I   5782.059      -3.1440                               
 65Cu I   5782.062      -3.7967                               
 63Cu I   5782.066      -3.4450                               
 65Cu I   5782.074      -3.0976                               
 63Cu I   5782.078      -2.7462                               
 65Cu I   5782.105      -3.0976                               
 63Cu I   5782.106      -2.7462                               
 63Cu I   5782.117      -2.7462                               
 65Cu I   5782.117      -3.0976                               
 63Cu I   5782.170      -2.2990                               
 65Cu I   5782.173      -2.6505                               

 65Cu I   5218.1926     -0.8896                              
 63Cu I   5218.1930     -0.9354                              
 65Cu I   5218.1947     -0.5674                              
 65Cu I   5218.1947     -1.8896                              
 63Cu I   5218.1951     -0.8227                              
 63Cu I   5218.1951     -0.3176                              
 65Cu I   5218.1988     -2.0657                              
 65Cu I   5218.1988     -0.9196                              
 65Cu I   5218.1988     -0.1115                              
 63Cu I   5218.1989     -1.2359                              
 63Cu I   5218.1989     -1.2817                              
 63Cu I   5218.1989     -0.9137                              
 63Cu I   5218.2039     -2.2359                              
 63Cu I   5218.2039     -1.1690                              
 63Cu I   5218.2039     -0.6638                              
 65Cu I   5218.2042     -2.4120                              
 65Cu I   5218.2042     -1.2659                              
 65Cu I   5218.2042     -0.4578                              

 87Rb I   7800.2480     -1.2181
 87Rb I   7800.2515     -1.2181
 87Rb I   7800.2529     -1.6160
 85Rb I   7800.2993     -0.8855
 85Rb I   7800.3008     -0.7886
 85Rb I   7800.3013     -0.9013
 85Rb I   7800.3584     -0.4241
 85Rb I   7800.3608     -0.7886
 85Rb I   7800.3623     -1.3326
 87Rb I   7800.3813     -0.7709
 87Rb I   7800.3867     -1.2181
 87Rb I   7800.3901     -1.9171


 87Rb I   7947.5747     -1.2249
 87Rb I   7947.5918     -1.9239
 85Rb I   7947.6323     -0.7954
 85Rb I   7947.6401     -1.3395
 85Rb I   7947.6963     -0.8923
 85Rb I   7947.7041     -0.7954
 87Rb I   7947.7188     -1.2249
 87Rb I   7947.7358     -1.2249


 89Y II   5119.1128     -1.7579
 89Y II   5119.1094     -2.9041
 89Y II   5119.1113     -1.6030


 89Y II   5289.8145     -2.2479
 89Y II   5289.8159     -3.3941
 89Y II   5289.8154     -2.0930


 89Y II   5728.8892     -1.5637
 89Y II   5728.8911     -2.5179
 89Y II   5728.8887     -2.5179
 89Y II   5728.8906     -1.3718

 
 89Y II   7450.2764     -2.0671
 89Y II   7450.2754     -2.7661
 89Y II   7450.2759     -1.8118

 91Zr I   6127.4413      -3.7424
 91Zr I   6127.4437      -3.2653
 91Zr I   6127.4465      -3.5461
 91Zr I   6127.4498      -3.2073
 91Zr I   6127.4521      -3.7424
 91Zr I   6127.4542      -3.4871
 91Zr I   6127.4585      -3.0770
 91Zr I   6127.4618      -3.5461
 91Zr I   6127.4642      -3.5237
 91Zr I   6127.4696      -2.9265
 90Zr I   6127.4733      -1.3486
 91Zr I   6127.4739      -3.4871
 92Zr I   6127.4762      -1.8257
 91Zr I   6127.4766      -3.7102
 94Zr I   6127.4783      -1.8200
 96Zr I   6127.4799      -2.6128
 91Zr I   6127.4832      -2.7754
 91Zr I   6127.4885      -3.5237
 91Zr I   6127.4992      -2.6310
 91Zr I   6127.5057      -3.7102


 91Zr I   6134.5741      -2.7961
 91Zr I   6134.5738      -3.4395
 91Zr I   6134.5834      -3.2970
 90Zr I   6134.5834      -1.5686
 91Zr I   6134.5836      -3.1536
 91Zr I   6134.5839      -3.4395
 92Zr I   6134.5861      -2.0457
 94Zr I   6134.5881      -2.0400
 96Zr I   6134.5897      -2.8328
 91Zr I   6134.5908      -3.3269
 91Zr I   6134.5909      -3.6949
 91Zr I   6134.5911      -3.2970
 91Zr I   6134.5959      -3.5152
 91Zr I   6134.5960      -5.0593
 91Zr I   6134.5961      -3.3269
 91Zr I   6134.5990      -4.0593
 91Zr I   6134.5991      -3.5152


 91Zr I   6143.2359      -3.6275
 91Zr I   6143.2367      -3.4180
 91Zr I   6143.2378      -3.7244
 91Zr I   6143.2389      -3.3423
 91Zr I   6143.2399      -3.6363
 91Zr I   6143.2418      -3.6275
 91Zr I   6143.2423      -3.3643
 91Zr I   6143.2434      -3.3600
 91Zr I   6143.2466      -3.4180
 91Zr I   6143.2469      -3.5386
 91Zr I   6143.2482      -3.0912
 90Zr I   6143.2503      -1.3886
 91Zr I   6143.2527      -3.3423
 92Zr I   6143.2532      -1.8657
 91Zr I   6143.2543      -2.8538
 94Zr I   6143.2553      -1.8600
 96Zr I   6143.2568      -2.6528
 91Zr I   6143.2602      -3.3643
 91Zr I   6143.2616      -2.6465
 91Zr I   6143.2690      -3.5386


 91Zr I   8070.0783      -3.4298
 91Zr I   8070.0788      -3.3756
 91Zr I   8070.0790      -3.6265
 91Zr I   8070.0805      -3.4182
 91Zr I   8070.0834      -3.6107
 91Zr I   8070.0967      -2.8483
 91Zr I   8070.1009      -2.7965
 91Zr I   8070.1063      -2.7068
 90Zr I   8070.1126      -1.0786
 91Zr I   8070.1129      -2.6011
 92Zr I   8070.1160      -1.5557
 91Zr I   8070.1186      -3.6265
 94Zr I   8070.1199      -1.5500
 91Zr I   8070.1206      -2.4904
 96Zr I   8070.1240      -2.3428
 91Zr I   8070.1290      -3.4298
 91Zr I   8070.1293      -2.3803
 91Zr I   8070.1404      -3.3756
 91Zr I   8070.1530      -3.4182
 91Zr I   8070.1665      -3.6107


 91Zr I   8132.9824      -3.5937
 91Zr I   8132.9828      -3.7802
 91Zr I   8132.9829      -3.5571
 91Zr I   8132.9845      -3.6161
 91Zr I   8132.9870      -3.8124
 91Zr I   8132.9991      -3.3353
 91Zr I   8133.0014      -3.2773
 91Zr I   8133.0046      -3.1470
 90Zr I   8133.0086      -1.4186
 91Zr I   8133.0088      -2.9965
 92Zr I   8133.0120      -1.8957
 91Zr I   8133.0135      -3.8124
 91Zr I   8133.0138      -2.8454
 94Zr I   8133.0159      -1.8900
 91Zr I   8133.0197      -2.7010
 96Zr I   8133.0201      -2.6828
 91Zr I   8133.0215      -3.6161
 91Zr I   8133.0304      -3.5571
 91Zr I   8133.0402      -3.5937
 91Zr I   8133.0508      -3.7802


 91Zr I   8389.4689      -3.5093
 91Zr I   8389.4771      -3.5181
 90Zr I   8389.4885      -2.0486
 91Zr I   8389.4889      -3.2541
 91Zr I   8389.4915      -4.4302
 92Zr I   8389.4918      -2.5257
 91Zr I   8389.4929      -3.8861
 94Zr I   8389.4961      -2.5200
 96Zr I   8389.5009      -3.3128
 91Zr I   8389.5074      -3.5181
 91Zr I   8389.5115      -3.5093


139La II  5808.288     -3.3963
139La II  5808.291     -3.2378
139La II  5808.293     -3.2492
139La II  5808.297     -3.4218
139La II  5808.307     -3.5979
139La II  5808.308     -5.3461
139La II  5808.309     -3.9202
139La II  5808.311     -3.2237
139La II  5808.312     -2.8264
139La II  5808.318     -3.4218
139La II  5808.323     -3.2492
139La II  5808.329     -3.2378
139La II  5808.335     -3.3963


139La II  6262.117     -3.0674
139La II  6262.118     -2.9212
139La II  6262.135     -2.7249
139La II  6262.137     -2.7383
139La II  6262.138     -3.3984
139La II  6262.167     -2.4909
139La II  6262.169     -2.6158
139La II  6262.171     -3.2892
139La II  6262.211     -2.3056
139La II  6262.214     -2.5554
139La II  6262.217     -3.3104
139La II  6262.269     -2.1497
139La II  6262.273     -2.5511
139La II  6262.277     -3.4196
139La II  6262.340     -2.0140
139La II  6262.345     -2.6172
139La II  6262.350     -3.6316
139La II  6262.425     -1.8932
139La II  6262.432     -2.8221
139La II  6262.437     -4.0352


139La II  6390.458     -2.0121
139La II  6390.471     -2.1825
139La II  6390.472     -2.7524
139La II  6390.482     -2.5695
139La II  6390.482     -3.7524
139La II  6390.483     -2.3898
139La II  6390.491     -3.3343
139La II  6390.492     -2.5359
139La II  6390.493     -2.6609
139La II  6390.499     -3.1002
139La II  6390.500     -2.5950
139La II  6390.501     -3.0790
139La II  6390.505     -2.9541
139La II  6390.506     -2.7780
139La II  6390.509     -2.8572


139La II  6774.1572    -3.8692
139La II  6774.1675    -3.3921
139La II  6774.1592    -3.3921
139La II  6774.1865    -3.1702
139La II  6774.1733    -3.1702
139La II  6774.1904    -4.0153
139La II  6774.2139    -3.0709
139La II  6774.1958    -3.0709
139La II  6774.2192    -3.3853
139La II  6774.2495    -3.0453
139La II  6774.2261    -3.0453
139La II  6774.2563    -2.9986
139La II  6774.2925    -3.0977
139La II  6774.2646    -3.0977
139La II  6774.3008    -2.7132
139La II  6774.3428    -3.2930
139La II  6774.3110    -3.2930
139La II  6774.3530    -2.4849


151Eu II 6645.0677    -0.8374                               
153Eu II 6645.0687    -2.1056                               
153Eu II 6645.0704    -0.7992                               
153Eu II 6645.0709    -3.7490                               
151Eu II 6645.0745    -2.1438                               
151Eu II 6645.0819    -3.7873                               
153Eu II 6645.0836    -0.8751                               
153Eu II 6645.0858    -1.9107                               
153Eu II 6645.0905    -3.4316                               
153Eu II 6645.0934    -0.9545                               
151Eu II 6645.0935    -0.9134                               
153Eu II 6645.0981    -1.8655                               
153Eu II 6645.1007    -1.0368                               
151Eu II 6645.1010    -1.9489                               
153Eu II 6645.1041    -3.3591                               
153Eu II 6645.1061    -1.1210                               
153Eu II 6645.1067    -1.9173                               
151Eu II 6645.1085    -3.4699                               
153Eu II 6645.1104    -1.2037                               
153Eu II 6645.1124    -2.1122                               
153Eu II 6645.1130    -3.5272                               
151Eu II 6645.1154    -0.9927                               
151Eu II 6645.1230    -1.9038                               
151Eu II 6645.1301    -3.3973                               
151Eu II 6645.1336    -1.0751                               
151Eu II 6645.1408    -1.9555                               
151Eu II 6645.1473    -3.5654                               
151Eu II 6645.1485    -1.1592                               
151Eu II 6645.1550    -2.1504                               
151Eu II 6645.1603    -1.2420                               



